Error-Correcting Neural Networks for Two-Dimensional Curvature Computation in the Level-Set Method

We present an error-neural-modeling-based strategy for approximating two-dimensional curvature in the level-set method. Our main contribution is a redesigned hybrid solver [Larios-C\'ardenas and Gibou, J. Comput. Phys. (May 2022), 10.1016/j.jcp.2022.111291] that relies on numerical schemes to enable machine-learning operations on demand. In particular, our routine features double predicting to harness curvature symmetry invariance in favor of precision and stability. The core of this solver is a multilayer perceptron trained on circular- and sinusoidal-interface samples. Its role is to quantify the error in numerical curvature approximations and emit corrected estimates for select grid vertices along the free boundary. These corrections arise in response to preprocessed context level-set, curvature, and gradient data. To promote neural capacity, we have adopted sample negative-curvature normalization, reorientation, and reflection-based augmentation. In the same manner, our system incorporates dimensionality reduction, well-balancedness, and regularization to minimize outlying effects. Our training approach is likewise scalable across mesh sizes. For this purpose, we have introduced dimensionless parametrization and probabilistic subsampling during data production. Together, all these elements have improved the accuracy and efficiency of curvature calculations around under-resolved regions. In most experiments, our strategy has outperformed the numerical baseline at twice the number of redistancing steps while requiring only a fraction of the cost.

==> convergence/convergence.m <==
% Code for plotting convergence results for Gamma_2: the steep curvature flower shape.
close all;
h = 2.^[-7, -8, -9, -10];

%       Hybrid            Previous          Numerical-10    
mae = [ 9.4354878061e-02, 1.7789571341e-01, 4.4406879366e-01; ...  % Level 7 (updated decreased ok).
	    8.6604389693e-02, 1.2062417984e-01, 2.0875812431e-01; ...  % Level 8 (updated decreased ok).
		1.3000450462e-01, 1.4013778542e-01, 1.5691349239e-01; ...  % Level 9 (updated decreased ok).
		1.8476798781e-01, 1.9965756650e-01, 2.0140685041e-01;      % Level 10 (updated decreased ok).
	  ];

%         Hybrid            Previous          Numerical-10      
maxae = [ 1.7505668088e+00, 4.8412654870e+00, 1.7277621566e+01; ...  % Level 7 (updated decreased ok).
	      1.0833482127e+00, 1.3352029600e+00, 5.1438414684e+00; ...  % Level 8 (updated decreased ok).
		  1.7188207824e+00, 1.3622974574e+00, 2.4597957930e+00; ...  % Level 9 (updated increased not ok).
		  1.2496171888e+00, 1.5805691261e+00, 1.4927184653e+00;      % Level 10 (updated decreased ok).
	    ];
	
% Finding the order of convergence.
disp( "Order of convergence MAE" );
for i = [2,3,4]
	disp( log( mae(i - 1,:) ./ mae(i,:) ) ./ log(2) );
end

disp( "Order of convergence MaxAE" );
for i = [2,3,4]
	disp( log( maxae(i - 1,:) ./ maxae(i,:) ) ./ log(2) );
end

xlabels = {'2^{-10}','2^{-9}','2^{-8}','2^{-7}'};

% Printing MAE figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 4, 5]);
set( gcf, 'PaperSize', [4 5] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 4 5] );
%title( "Curvature Mean Absolute Error", "FontSize", 12 );
hold on;
set( gca, 'xscale', 'log' );
set( gca, 'yscale', "log" );
plot( h, mae(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Our solver" );
plot( h, mae(:, 2), "^-", "LineWidth", 1.5, "DisplayName", "Previous" );
plot( h, mae(:, 3), "s-", "LineWidth", 1.5, "DisplayName", "Baseline" );
grid on;
xlabel( "h", 'fontweight', 'bold' );
ylabel( "Error", 'fontweight', 'bold' );
hdlr = legend( 'Location', 'northwest', "FontSize", 11 );
% set( hdlr, 'Interpreter', 'latex' ); 
xticks( flip(h) );
xticklabels( xlabels );
xlim( 2.^[-11, -6] );
ylim( [min(ylim)-0.005, max(ylim+0.02)] );
print( fig, "mae", "-dpdf" );

% Printing MaxAE figure.
fig = figure( 'units', 'inch', 'position', [0, 0, 4, 5]);
set( gcf, 'PaperSize', [4 5] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 4 5] );
%title( "Curvature Maximum Absolute Error", "FontSize", 12 );
hold on;
set( gca, 'xscale', 'log' );
set( gca, 'yscale', "log" );
plot( h, maxae(:, 1), "o-", "LineWidth", 1.5, "DisplayName", "Our solver" );
plot( h, maxae(:, 2), "^-", "LineWidth", 1.5, "DisplayName", "Previous" );
plot( h, maxae(:, 3), "s-", "LineWidth", 1.5, "DisplayName", "Baseline" );
grid on;
xlabel( "h", 'fontweight', 'bold' );
ylabel( "Error", 'fontweight','bold' );
% hdlr = legend( 'Location', 'northwest', "FontSize", 11 );
% set( hdlr, 'Interpreter', 'latex' );
xticks( flip(h) );
xticklabels( xlabels );
yticks( 1:2:20 );
xlim( 2.^[-11, -6] );
ylim( [min(ylim)-0.02, max(ylim+1)] );
print( fig, "maxae", "-dpdf" );

==> learningcurves/generate_plots.m <==
% Code for plotting typical learning curves.
D = readmatrix( "trainingLog7.csv" );
epochs     = D(:,1);
train_loss = D(:,2);
train_mae  = D(:,3);
val_loss   = D(:,4);
val_mae    = D(:,5);
clear D;

w = 5.5;
h = 4;

% Printing RMSE figure.
fig = figure( 'units', 'inch', 'position', [0, 0, w, h]);
set( gcf, 'PaperSize', [w h] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 w h] );
hold on;
set( gca, 'yscale', "log" );
plot( epochs, train_loss, "-", "LineWidth", 1.5, "DisplayName", "Training" );
plot( epochs, val_loss, "-", "LineWidth", 1.5, "DisplayName", "Validation" );
grid on;
xlabel( "Epochs", 'fontweight', 'bold' );
ylabel( "Error", 'fontweight', 'bold' );
yticks( linspace(min(train_loss), max(train_loss), 11) );
legend( 'Location', 'northeast', "FontSize", 11 );
xlim( [min(epochs)-2, max(epochs)+2] );
ylim( [min(ylim)-0.00005, max(ylim)] );
print( fig, "rmse", "-dpdf" );

% Printing MAE figure.
fig = figure( 'units', 'inch', 'position', [0, 0, w, h]);
set( gcf, 'PaperSize', [w h] );
set( gcf, 'PaperPositionMode', 'manual' );
set( gcf, 'PaperPosition', [0 0 w h] );
hold on;
set( gca, 'yscale', "log" );
plot( epochs, train_mae, "-", "LineWidth", 1.5, "DisplayName", "Training" );
plot( epochs, val_mae, "-", "LineWidth", 1.5, "DisplayName", "Validation" );
grid on;
xlabel( "Epochs", 'fontweight', 'bold' );
ylabel( "Error", 'fontweight', 'bold' );
yticks( linspace(min(train_mae), max(train_mae), 11) );
% legend( 'Location', 'northeast', "FontSize", 11 );
xlim( [min(epochs)-2, max(epochs)+2] );
ylim( [min(ylim)-0.00002, max(ylim)] );
print( fig, "mae", "-dpdf" );
